On Mahalanobis distance in functional settings

Mahalanobis distance is a classical tool in multivariate analysis. We suggest here an extension of this concept to the case of functional data. More precisely, the proposed definition concerns those statistical problems where the sample data are real functions defined on a compact interval of the real line. The obvious difficulty for such a functional extension is the non-invertibility of the covariance operator in infinite-dimensional cases. Unlike other recent proposals, our definition is suggested and motivated in terms of the Reproducing Kernel Hilbert Space (RKHS) associated with the stochastic process that generates the data. The proposed distance is a true metric; it depends on a unique real smoothing parameter which is fully motivated in RKHS terms. Moreover, it shares some properties of its finite dimensional counterpart: it is invariant under isometries, it can be consistently estimated from the data and its sampling distribution is known under Gaussian models. An empirical study for two statistical applications, outliers detection and binary classification, is included. The obtained results are quite competitive when compared to other recent proposals of the literature.

==> anc/0_README.txt <==
 
   Table of Contents
---------------------------------------------

   1. System Requirements

   2. Running the experiments

   3. Additional files

   4. Acknowledgements and contact Information



1. System Requirements
---------------------------------------------
   
The files required in order to execute the experiments are implemented in R, so some R version is required. The following R packages are required depending on which files are executed:

    - doParallel, foreach, xtable : these packages are required for all the experiments.
    - pracma: required for the Mahalanobis-based methods proposed in the manuscript and for the semidistance proposed in Galeano et al. (2015). It is also necessary to generate the data sets of the replicated classification experiments proposed originally in Dai et al. (2017).
    - robustbase: required to robustly estimate the covariance matrix in the outlier detection problem.
    - fds: for the australian mortaility data set used in the boxplots experiments.
    - fda: for the Berkeley growth data set used in the boxplots experiments.
    - fda.usc: required to execute knn method in the classification experiments.
    - MASS: to generate the brownian data sets for the classification experiment with cut versions.



2. Running the experiments
---------------------------------------------

The following files contain the code of the simulations described in the paper. The working directory should be changed to the one that contains these files. The results are summarized as LaTeX tables whenever it is possible. Besides, the different uses of the proposed Mahalanobis distance can be found in the file "Mahalanobis.R".

    - 1-1_Outliers detection.R: This file contains the code for the outliers detection simulations presented in the first part of Section 5.1. The code is mainly the one of the file "simus.R" provided by the authors in Arribas-Gil and Romo (2014). The main modifications of the original file are:
        · The method "Resistant Estimates" proposed in Fraiman and Svarc (2013) has been removed from the original file since we did not have access to the code of the method. 
        · We have added the RKHS-method proposed in the paper.
        · The final results are printed as a LaTeX table at the end of the execution.
        · Due to computational limitations, we got forced to reduce the number of replications used in the Adjusted Outliergram to estimate the factor from 200 to 50. Also, the loop that iterates over the replications of each escenario has been modificated to execute parallely in different cores in order to speed up the execution. 
        · If the new variable "info" is True, it creates a temporary file "iters.txt" in which the number of the current iteration is printed. This is also printed by the terminal.

    - 1-2_Boxplots.R: This file contains the code to generate the functional boxplots presented in the second part of Section 5.1. The three data sets can be choosen by changing the value of the "set" variable. It contains also the auxiliar "plotFBox" function, which plots the functional boxplot and returns the outliers. These data sets are the ones used in Arribas-Gil and Romo (2014), in which the authors work with smoothed versions of the curves. Since the proposed Mahalanobis distance has an intrinsic smoothing procedure, the default option of the code is to work directly with the original curves. However, if the variable "smooth" is changed to T, all the plots are computed also for smoothed functions using BSplines.

    - 2-1_Classification Cut.R: This file contains the code of the classification experiments exposed in the first part of Section 5.2. The two classes are trajectories drawn from a standard Brownian Motion and a Brownian Bridge on the interval [0,t], for t 0.75, 0.8125, 0.875, 0.9375 and 1. The Bayes error of this problem is known and depends on t, so it is computed. Each experiment is replicated 500 times into a parallel loop. The classification errors for the different values of t are both plotted and printed as a LaTeX table.

    - 2-2_Classification Basis.R: This file contains the code of the classification experiments exposed in the second part of Section 5.2, which are a replication of the exprimental setting introduced in Dai et al. (2017). There are three possible scenarios in which the two classes consist on curves generated from a Fourier basis. Two sample size for train are tested, 50 and 100, and each experiment is replicated 500 times into a parallel loop. The classification errors are printed as a LaTeX table.


The characteristics of these files are described in more detail in the headers of each files. 



3. Additional files
---------------------------------------------

OUTLIERS DETECTION:

These files are needed to execute the outlier detection exepriment. They contain the code of some of the methods used in Section 5.1 of the paper for the outlier detection problem and should be in the same folder as the main ones. These files are freely provided by the authors. See 1-2_Boxplots.R file (line 127) for the exact download links and Arribas-Gil and Romo (2014) for references and methods explanations.

    - OutGram.R and OutGramAdj.R (not provided): Codes of the Outliergram and Adjusted Outliergram methods proposed in Arribas-Gil and Romo (2014) and provided by the authors in their work.
    
    - fbplot.R and fhdr.R (not provided): Codes of the functional boxplot proposed by Ying Sun and Marc G. Genton and of the functional HDR plots introduced by Rob J. Hyndman and Han Lin Shang, which are available as supplementary material within the original papers.

-----------------------

CLASSIFICATION:

These files are required to execute the classification experiments of Section 5.2 and must be in the same folder as the main ones. 

    - OptimalBayes.R: Code of the Optimal Bayes classifier proposed in Dai et al. (2017) assuming Gaussian density functions. 

    - Semidistance.R: Code of the Mahalanobis-based semidistance of Equation (17) of the paper proposed in Galeano et al. (2015)




4. Acknowledgements and contact Information
---------------------------------------------

We want to thank Ana Arribas-Gil and Juan Romo (authors of Arribas-Gil and Romo (2014)) for making their code for the outlier detection simulations freely available. I want also to thank José R. Berrendero and Antonio Cuevas for their help in the design and selection of the experiments.

Authors information:
   Beatriz Bueno-Larraz (beatriz.bueno@uam.es & beatriz.bueno.larraz@gmail.com)
   Departamento de Matemáticas
   Universidad Autónoma de Madrid










==> anc/1-1_Outliers_detection.R <==
################################################################################
#################################################################################
# 1-1_Outliers detection.R
#
# This files contains the outliers detection simulations of Section 5.1 
#
# Authors: Ana Arribas-Gil and Juan Romo
# Modified: Beatriz Bueno-Larraz
# Date: 03-10-2017
#
# Notes: 
#   - "foreach" and "doParallel" libraries are required to run the parallel loop, 
#     and "xtable" library to present the results as LaTeX tables.
#   - The libraries required for each of the methods are included inside the 
#     parallel loop.
#################################################################################
#################################################################################
rm(list=ls(all=TRUE))

library(foreach)
library(doParallel)
library(xtable)

info = T #Print information during execution

# Auxiliary rep.col and rep.row functions (http://www.r-bloggers.com/a-quick-way-to-do-row-repeat-and-col-repeat-rep-row-rep-col/)
rep.row<-function(x,n){
  matrix(rep(x,each=n),nrow=n)
}
rep.col<-function(x,n){
  matrix(rep(x,each=n), ncol=n, byrow=TRUE)
}

# Covariance functions      
cov.fun=function(d,k,c,mu){ #Modelo Hydmann y Shang 2010
  k*exp(-c*d^mu)
}
cov.fun2=function(d,k,c){   #Modelo Fraiman y Svarc 2013
  k*exp(-c*d)
}

# Contamination models
f.out1=function(t,m){            
  u<-runif(1,0,1) 
  if (u<0.5){
    f<-4*t+exp(-(t-m)^2/0.02)/sqrt(2*pi*0.01)-1.8
  }
  else{f<-4*t-exp(-(t-m)^2/0.02)/sqrt(2*pi*0.01)+1.8}
  return(f)
}
f.out2=function(t,th){4*t+2*sin(4*(t+th)*pi)}
f.out5=function(t){30*(1-t)*t^(3/2)}  


VP<-c()
FP<-c()
VPr<-c()
FPr<-c()
nrun<-98          #Nb of runs for each combination of parameters

p=50
t=seq(0,1,len=p)
d=dist(t,upper=T,diag=T)
d.matrix=as.matrix(d)

contrate = c(0, 0.05, 0.1,0.15,0.2) #contamination rates
ns = 100 #sample size 

#LaTeX table
methods = c("Mah. RKHS", "Fun. BP", "Adj. Fun. BP", "Fun. HDR BP", "Rob. Mah. Dist.", 
            "ISE", "DB trimming", "DB weighting", "Outliergram", "Adj. Ourliergram")
table=NULL
for (n in ns) {
  for (c in contrate) {
    table = c(table,paste("n=",n,", c=",c), "Method", methods)
  }
}

for (model in 1:3) {
  
  if (model==1) {
    #Model 1
    t.cov=cov.fun2(d.matrix,0.3,1/0.3)  #covariance function in time
    L=chol(t.cov)  # Cholesky Decomposition
    mu=30*t*(1-t)^(3/2)
  } else {
    #Models 2 and 3
    t.cov=cov.fun(d.matrix,1,1,1)  #covariance function in time
    L=chol(t.cov) # Cholesky Decomposition
    mu=4*t 
  }
  
  fa<-seq(0.5,2.5,0.25)  # factor search interval for Adjusted Functional Boxplot
  
  VPr = FPr = NULL
  
  for (n in ns) {  
    
    for (out.rate in contrate){  
      
      #setup parallel backend to use many processors
      cores = detectCores()
      cl <- makeCluster(cores[1]-1) #not to overload your computer
      registerDoParallel(cl)
      
      # Repeat each expetiment (paralle loop)
      rates <- foreach(ite=1:nrun, .combine=rbind) %dopar% {  
        if (info) {write(paste('Model', as.character(model), ' with contamination rate ', as.character(out.rate), ': Iteration ', as.character(ite)), "iters.txt", append=TRUE)}
        
        # Load the packages in all the different processors
        library(pcaPP)
        library(fda)
        library(rainbow)
        library(TeachingDemos)
        library(plyr)
        library(aplpack)
        library(fda.usc)
        library(robustbase)
        library(depthTools)
        library(bootstrap)
        library(cluster)
        library(ks)
        library(pracma)
        library(LaplacesDemon)
        
        
        source('fbplot.R')        #Functional boxplot Sun Genton => available at https://www.tandfonline.com/doi/suppl/10.1198/jcgs.2011.09224?scroll=top
        source('fhdr.R')          #Functional HDR plots by Hydmann => available as Suplementary Material of Sun and Genton 2011, JCGS (function definition inside Simulation.R)
        source("OutGram.R")       #OutlierGram
        source("OutGramAdj.R")    #Adjusted OutlierGram
        source("Mahalanobis.R")
        
        ### Generate Data
        e=matrix(rnorm(n*p),p,n)
        y=mu+t(L)%*%e    
        
        ### Generate Outliers
        trueout<-sort(sample(1:n,n*out.rate))
        t.cov=cov.fun(d.matrix,0.5,1,1)  #covariance function in time
        L=chol(t.cov) # Cholesky Decomposition     
        
        for (i in trueout){
          e=rnorm(p)
          if (model==1) { y[,i]= f.out5(t)+t(L)%*%e }  #Outliers for Model 1
          else if (model==2) { y[,i]=f.out1(t,runif(1,0.25,0.75))+t(L)%*%e }  #Outliers for Model 2   
          else { y[,i]=f.out2(t,runif(1,0.25,0.75))+t(L)%*%e }  #Outliers for Model 3                       
        }
        
        p=length(t)
        n=ncol(y)
        
        ################ Functional Boxplots (Sun and Genton 2011)
        out.fb=ffbplot(y,t,method='MBD',plot=F)$outpoint 
        sout.fb.faltan<-length(setdiff(trueout,out.fb))
        sout.fb.sobran<-length(setdiff(out.fb,trueout))
        
        ################ Adjusted Functional Boxplots (Sun and Genton 2011, Sun and Genton 2012) 
        #1. Detrend data by substracting the sample median at each time point
        medy<-rep.col(apply(y,1,median),n)
        dy<- y-medy
        #2. Robust covariance matrix estimation with the Orthogonalized
        #Gnanadesikan-Kettenring (OGK) method (Maronna and Zamar, 2002) covOGK function, robustbase package
        cov.est<-covOGK(t(dy),sigmamu=s_Qn)$cov
        L.sim=chol(cov.est)
        #3. Factor determination
        nfactor = 50 #200 #Changed due to computational limitations
        fac.fb<-matrix(ncol=length(fa),nrow=nfactor)
        for (rep in 1:nfactor){
          #3.1 Generation of n curves at p time points from a Gaussian process with zero mean 
          #and estimated covariance function, with no outliers 
          e=matrix(rnorm(n*p),p,n)
          y.sim=t(L.sim)%*%e
          #3.2 Outlier detection for factor values in fa
          for (j in 1:length(fa)){
            out.fb=ffbplot(y.sim,t,method='MBD',plot=F, factor=fa[j])$outpoint
            fac.fb[rep,j]<-length(out.fb)
          }
        }
        #3.3 Factor is chosen to provide the closest outlier detection rate to 0.07
        out<-abs(apply(fac.fb,2,mean)/n-0.007)
        fact.fb<-fa[which.min(out)]
        #4. Adjusted Functional Boxplot outlier detection in the current data set with the selected factor
        #ffbplot(y,t,method='MBD',plot=T,factor=fact.fb, xlim=c(min(t),max(t)),ylim=c(min(y),max(y)),ylab="x(t)",xlab="",xpd=NA)$outpoint  #plot
        out.fb=ffbplot(y,t,method='MBD',plot=F,factor=fact.fb)$outpoint
        sout.fbad.faltan<-length(setdiff(trueout,out.fb))
        sout.fbad.sobran<-length(setdiff(out.fb,trueout))
        
        ################ High density regions (Hydmann and Shang 2010)       
        Datos=fds(t, y)
        colnames(Datos$y)<-seq(1,n,1)
        #fboxplot(data = Datos, plot.type = "functional", type = "hdr", alpha = c(out.rate,0.5), projmethod="PCAproj",ylab="x(t)",xlab="",xpd=NA)
        hdrout<-fhdr(y,t, alpha = c(out.rate,0.5))
        sout.hdr.faltan<-length(setdiff(trueout,hdrout))
        sout.hdr.sobran<-length(setdiff(hdrout,trueout))
        
        ################ Robust Mahalanobis Distance (See Hydmann and Shang 2010)  
        FO.robMah<-foutliers(data=Datos, method = "robMah")
        sout.robMah.faltan<-length(setdiff(trueout,FO.robMah$outliers))
        sout.robMah.sobran<-length(setdiff(FO.robMah$outliers,trueout))
        
        ################ Integrated Square Error method (Hyndman and Ullah (2007); See Hydmann and Shang 2010)        
        FO.HU<-foutliers(data=Datos, method = "HUoutliers",order = 2, lambda = 3.29)
        soutHU.faltan<-length(setdiff(trueout,FO.HU$outliers))
        soutHU.sobran<-length(setdiff(FO.HU$outliers,trueout))
        
        ################
        x=t(y)
        rownames(x)<-as.character(1:n)
        
        ################ Package fda.usc          
        Datosf<-fdata(x,t)
        
        ################ Depth Based Trimming (Febrero, Galeano, Gonzalez-Manteiga, 2008)      
        ot.dep.tr<-outliers.depth.trim(Datosf,nb=200,smo=0.05,trim=out.rate,dfunc=depth.mode)
        sout.dep.tr.faltan<-length(setdiff(trueout,as.numeric(ot.dep.tr$outliers)))
        sout.dep.tr.sobran<-length(setdiff(as.numeric(ot.dep.tr$outliers),trueout))
        
        ################ Depth Based Weighting (Febrero, Galeano, Gonzalez-Manteiga, 2008)      
        ot.dep.pond<-outliers.depth.pond(Datosf,nb=200,smo=0.05,dfunc=depth.mode)
        sout.dep.pond.faltan<-length(setdiff(trueout,as.numeric(ot.dep.pond$outliers)))
        sout.dep.pond.sobran<-length(setdiff(as.numeric(ot.dep.pond$outliers),trueout))
        
        ################ Resistant Estimates Svarc y Fraiman 2013 CSDA
        # a<-6  ## As in the original article
        # fx0<-1  ## As in the original article
        # eps<-fx0/a
        # poda<-1-out.rate
        # out.res.est<-tikiprune.gaus.out.gap(x,poda,100,eps)
        # sout.res.est.faltan<-length(setdiff(trueout,out.res.est$outliers))
        # sout.res.est.sobran<-length(setdiff(out.res.est$outliers,trueout))
        sout.res.est.faltan<-NA; sout.res.est.sobran<-NA
        
        ################ OutlierGram 
        OG<-OutGram(x,t,mag=F,plotting=F)
        sout.OG.faltan<-length(setdiff(trueout,OG$shape.outliers))
        sout.OG.sobran<-length(setdiff(OG$shape.outliers,trueout))
        
        ################ OutlierGram factor adjustment 
        OG<-OutGramAdj(x,t,mag=F,plotting=F)
        sout.OGad.faltan<-length(setdiff(trueout,OG$shape.outliers))
        sout.OGad.sobran<-length(setdiff(OG$shape.outliers,trueout))
        
        ################ Mahalanobis RKHS
        RKHS <- mahalanobis_outliers(x,t,a=0.01)
        sout.RKHS.faltan<-length(setdiff(trueout,RKHS))
        sout.RKHS.sobran<-length(setdiff(RKHS,trueout))
        
        ################ SUMMARY
        VPr.ite <- 1-c(sout.RKHS.faltan, sout.fb.faltan,sout.fbad.faltan, sout.hdr.faltan,sout.robMah.faltan,soutHU.faltan,sout.dep.tr.faltan,sout.dep.pond.faltan,sout.OG.faltan, sout.OGad.faltan)/length(trueout)
        FPr.ite <- c(sout.RKHS.sobran, sout.fb.sobran,sout.fbad.sobran, sout.hdr.sobran,sout.robMah.sobran,soutHU.sobran,sout.dep.tr.sobran,sout.dep.pond.sobran,sout.OG.sobran,sout.OGad.sobran)/(n-length(trueout))
        c(VPr.ite, FPr.ite)
        
      } # end for ite 
      
      stopCluster(cl)
      
      VPr<-rbind(VPr,rates[,1:10]) 
      FPr<-rbind(FPr,rates[,11:20]) 
      if (info) {print(paste("Model ", model, ", rate: ", out.rate))}
      
    } # end for out.rate
    
  } # end for n
  
  VPr.m<-c()
  FPr.m<-c() 
  VPr.sd<-c()
  FPr.sd<-c()  
  for (i in 1:(length(ns)*length(contrate))) { 
    VPr.m<-rbind(VPr.m, apply(VPr[((i-1)*nrun + 1):(i*nrun),],2,mean)) #Mean of each iterations group
    FPr.m<-rbind(FPr.m, apply(FPr[((i-1)*nrun + 1):(i*nrun),],2,mean))
    VPr.sd<-rbind(VPr.sd, apply(VPr[((i-1)*nrun + 1):(i*nrun),],2,sd))
    FPr.sd<-rbind(FPr.sd, apply(FPr[((i-1)*nrun + 1):(i*nrun),],2,sd))
  }
  
  #LaTeX table
  VPr.m = format(round(VPr.m, digits=3)) 
  VPr.sd = format(round(VPr.sd, digits=3))
  FPr.m = format(round(FPr.m, digits=3)) 
  FPr.sd = format(round(FPr.sd, digits=3))
  linec = c(paste("Model ",model), "$p_c$", rep("-",10))
  linef = c("", "$p_f$")
  for (j in 1:10) {
    linef = c(linef, paste(FPr.m[1,j]," (",FPr.sd[1,j],")"))
  }
  if (length(ns)*length(contrate)>1) {
    for (i in 2:(length(ns)*length(contrate))) {
      linec = c(linec, paste("Model ",model), "$p_c$")
      linef = c(linef, "", "$p_f$")
      for (j in 1:10) {
        linec = c(linec, paste(VPr.m[i,j]," (",VPr.sd[i,j],")"))
        linef = c(linef, paste(FPr.m[i,j]," (",FPr.sd[i,j],")"))
      }
    }
  }
  table = cbind(table,linec)
  table = cbind(table,linef)
}

print(xtable(table,align=c("l",rep("c",7)),caption="caption",label="Table:Outs"), include.rownames = FALSE, include.colnames = FALSE)
print(xtable(table,align=c("l",rep("c",7)),caption="caption",label="Table:Outs"), include.rownames = FALSE, include.colnames = FALSE, file="probando.txt")



==> anc/1-2_Boxplots.R <==
################################################################################
#################################################################################
# 1-2_Boxplots.R
#
# This file contains the code to generate the boxplots of Section 5.1 
#
# Author: Beatriz Bueno-Larraz
# Date: 03-10-2017
#
# Notes: 
#   - fda and fds packages are required
#   - If the variable "smooth" is True, the code is executed also for the 
#     smoothed curves (using a BSpline basis)
#   - The variable "set" determines which data set is used
#################################################################################
#################################################################################
rm(list=ls(all=TRUE))

library(fds) # For australian mortaility data set
library(fda) # For Berkeley growth data set
source("Mahalanobis.R")


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# plotFBox
#
# It computes the outliers of the data and plots the functional boxplot as 
# exposed in Section 5.1
#
# Input
#   grid: Grid in [0,1] in which the curves are sampled
#   x: Data matrix, one row for each curve
#   depths: Values of the depth of each curve
#   a: Parameter alpha used to compute the distances (and then the depths)
#
# Return
#   outs: Vector with the row number of the curves marked as outliers
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
plotFBox <- function(grid,x,depths,a) {
  Nt = ncol(x) #Size of the grid
  half = round(nrow(x)/2) #Half of the number of observations
  order = sort(depths,index.return=T,decreasing=T)$ix
  
  # The grid must be in [0,1], so it is scaled if necessary
  if (grid[Nt]>1) {gridOut = grid/grid[Nt]} else {gridOut=grid}
  
  # Compute the outliers
  outs = mahalanobis_outliers(x,gridOut,a)
  
  # Regions of the boxplot
  upper = lower = whiskerU = whiskerL = rep(NA,length(grid))
  notOut = setdiff(seq(1,nrow(x)),outs)
  for (i in 1:length(grid)) {
    ys = x[order[1:half],i]
    upper[i] = max(ys)
    lower[i] = min(ys)
    whiskerU[i] = max(x[notOut,i])
    whiskerL[i] = min(x[notOut,i])
  }
  
  # Draw the boxplot
  plot(grid,x[1,],type="l",ylim=c(min(x),max(x)),col="grey",xlab="",ylab="")
  for (i in 1:nrow(x)) {
    lines(grid,x[i,],col="grey")
  }
  polygon(c(grid, rev(grid)), c(lower, rev(upper)), col = "dodgerblue3", border = NA)
  lines(grid,x[med,],col="black",lwd=2)
  lines(grid,upper,col="blue",lwd=2)
  lines(grid,lower,col="blue",lwd=2)
  lines(grid,whiskerU,col="blue",lwd=2)
  lines(grid,whiskerL,col="blue",lwd=2)
  midP = round(ncol(x)/2)
  lines(c(grid[midP],grid[midP]), c(upper[midP],whiskerU[midP]),col="blue",lwd=2)
  lines(c(grid[midP],grid[midP]), c(whiskerL[midP],lower[midP]),col="blue",lwd=2)
  
  # Plot the outliers
  for (i in outs) {
    lines(grid, x[i,], col="red")
  }
  
  return(outs)
}



#############################
## Main program
#############################

# Data set to execute
set = 3 ## 1: Berkeley Growth (female),  2: Berkeley Growth (male),  3: Male mortality rates in Australia 1901-2003
#http://www.auspostalhistory.com/articles/1123.php

smooth = F # If True, it is executed also for the smoothed curves (using a BSpline basis)

if (set==1) {
  # Berkeley Growth (female)
  data = growth
  x = t(data$hgtf)
  grid = data$age
} else if (set==2) {
  # Berkeley Growth (male)
  data = growth
  x = t(data$hgtm)
  grid = data$age
} else {
  # Male mortality rates in Australia
  data = ausmale
  x = t(data$y)
  grid = data$x
}

Nt = ncol(x) #grid size
sigma = cov(x)
desc = eigen(sigma,TRUE)
ev = desc$values/Nt #scale the eigenvalues from the matrix to obtain the functional ones
ef = sqrt(Nt)*desc$vectors #scale the eigenvectors from the matrix to obtain the functional ones
m = colMeans(x)

# The grid must be in [0,1], if not it is scaled
if (grid[Nt]>1) {gridDist = grid/grid[Nt]} else {gridDist=grid}

# Adjust the parameter for the Berkeley sets
if (set!=3) { a = adjust_alhpa(gridDist,x,ev,ef) } else { a = 0.01 }
print(paste("Choosen alpha: ", a))

# Compute the Mahalanobis distances to the mean
ftemp <- function(curve) {mahalanobis_dist(gridDist,curve,a,m,ev,ef)}
dists = apply(x,1,ftemp)

# If desired, distances for the smoothed curves
if (smooth) {
  basis = create.bspline.basis(c(grid[1],tail(grid,n=1)), nbasis=20, norder=4)
  xf = t(eval.fd(grid, Data2fd(grid, t(x), basis)))
  distsf = apply(xf,1,ftemp)
}


#############################
## Plot different depths
#############################
colors = heat.colors(round(3*length(dists)/2))

# Depths of the curves
depths = 1/(1+dists)
order = sort(depths,index.return=T,decreasing=T)$ix

# Plot the different depths: red = deeper, yellow = outer
plot(grid,x[1,],type="l",ylim=c(min(x),max(x)),col=colors[which(order==1)],ylab="",xlab="",main="Original curves")
for (i in 1:nrow(x)) {
  lines(grid,x[i,],col=colors[which(order==i)])
}

# Plot the median and the mean
med = which(depths==max(depths))
lines(grid,x[med,],col="black",lwd=2)
lines(grid,m,col="blue",lwd=2)
legend("bottomright",legend=c("Median","Mean"),col=c("black","blue"),lwd=2)

# If desired, plot also the depths for the smoothed curves
if (smooth) {
  depthsf = 1/(1+distsf)
  orderf = sort(depthsf,index.return=T,decreasing=T)$ix
  plot(grid,xf[1,],type="l",ylim=c(min(xf),max(xf)),col=colors[which(orderf==1)],ylab="",xlab="",main="Smoothed curves")
  for (i in 1:nrow(xf)) {
    lines(grid,xf[i,],col=colors[which(orderf==i)])
  }
  medf = which(depthsf==max(depthsf))
  lines(grid,xf[medf,],col="black",lwd=2)
  lines(grid,colMeans(xf),col="blue",lwd=2)
  legend("bottomright",legend=c("Median","Mean"),col=c("black","blue"),lwd=2)
}


#############################
## Box plot
#############################

# Print the boxplot
outs = plotFBox(grid,x,depths,a)
print("Outliers original curves: ")
print(labels(depths[outs]))

# If desired, also for the smoothed curves
if (smooth) {
  outsf = plotFBox(grid,xf,depthsf,a)
  print("Outliers smoothed curves:")
  print(labels(depths[outsf]))
}


# Stress only the outliers (without the box structure)
plot(grid,x[1,],type="l",ylim=c(min(x),max(x)),col="grey",xlab="",ylab="")
for (i in 1:nrow(x)) {
  lines(grid,x[i,],col="grey")
}
for (i in outs) {
  lines(grid,x[i,],col="red")
}

# If desired, also for the smoothed curves
if (smooth) {
  plot(grid,xf[1,],type="l",ylim=c(min(xf),max(xf)),col="grey",xlab="",ylab="")
  for (i in 1:nrow(xf)) {
    lines(grid,xf[i,],col="grey")
  }
  for (i in outsf) {
    lines(grid,xf[i,],col="red")
  }
}




==> anc/2-1_Classification_cut.R <==
################################################################################
#################################################################################
# 2-1_Classification cut.R
#
# This file contains the code of the binary classification problem between cut 
# versions of a Brownian Motion and a Brownian Bridge, exposed in Section 5.2.
# The results are printed as LaTeX tables and also ploted depending on the cut
# point.
#
# Author: Beatriz Bueno-Larraz
# Date: 03-10-2017
#
# Notes: 
#   - "foreach" and "doParallel" libraries are required to run the parallel loop, 
#     and "xtable" library to present the results as LaTeX tables.
#   - "MASS" package is required in order to generate the data.
#   - fda.usc is loaded inside the parallel loop to execute knn.
#################################################################################
#################################################################################
rm(list=ls(all=TRUE))

library(foreach)
library(doParallel)
library(xtable)
source("OptimalBayes.R")
source("Mahalanobis.R")
source("Semidistance.R")


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# generateData
#
# It generates samples from cut versions of Brownian Motion and Brownian Bridge
# processes.
#
# Input
#   n0, n1: Sample sizes of the Brownian Bridge and the Brownian Motion
#     respectively.
#   N: Number of points in the cut grid.
#   t: Cut point for the trajectories
#
# Return
#   BB: Matrix whose rows are the trajectories of the cur Brownian Bridge
#   BM: Matrix whose rows are the trajectories of the cur Brownian Motion
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
generateData <- function(n0,n1,N,t) {
  require(MASS) #To generate the multivariate normal variables
  sig = 1
  Nt = round(N/t) #Size of the complete grid in [0,1]
  
  # Brownian Bridge
  brown = t(apply(cbind(rep(0,n0),sqrt(1/Nt)*mvrnorm(n0,rep(0,Nt-1),diag(Nt-1))),1,cumsum))
  bridge = t(apply(brown,1,function(v){v-seq(0,1,length=Nt)*v[Nt]}))
  
  # Brownian Motion
  brown = t(apply(cbind(rep(0,n1),sqrt(1/Nt)*mvrnorm(n1,rep(0,Nt-1),diag(Nt-1))),1,cumsum))
  return(list(BB=bridge[,1:N],BM=brown[,1:N]))
}



#############################
## Main program
#############################
useCte = T #If True, the constant C exposed in Section 5.2 is used in the classifier
n0 = n1 = 300 #Size of the complete sample (train+test)
Nt = 50 #Grid size
ptrain = 0.167 #Train proportion of the total sample

ntrain0 = round(ptrain*n0); ntrain1 = round(ptrain*n1)
ntest0 = n0-ntrain0; ntest1 = n1-ntrain1
n_methods = 5 #Number of tested classifiers

ts = seq(0.75,1,length=5) #Cut points
bayes = rep(0,length(ts)) #Vector to store the Bayes errors
table = errorsT = NULL #Matrices to store the errors (during exection and for LaTeX print)
m = 500 #Number of replications of each experiment

# For each cut point
for (j in 1:length(ts)) {
  t = ts[j]
  grid = seq(0,t,length=Nt)
  
  # Repeat each expetiment (paralle loop)
  #setup parallel backend to use many processors
  cores = detectCores()
  cl <- makeCluster(cores[1]-1) #not to overload your computer
  registerDoParallel(cl)
  
  error <- foreach(iter=1:m, .combine=cbind) %dopar% {
    # Generate the samples (Xi,Yi)
    data = generateData(n0,n1,Nt,t)
    data0 = data$BB
    data1 = data$BM

    train = rbind(data0[1:ntrain0,],data1[1:ntrain1,])
    classTrain = c(rep(0,ntrain0),rep(1,ntrain1))
    test = rbind(data0[(ntrain0+1):n0,],data1[(ntrain1+1):n1,])
    classTest = c(rep(0,n0-ntrain0),rep(1,n1-ntrain1))
    
    # Train classifiers
    mah = mahalanobis_classifier(grid,train,classTrain,useCte)
    OB = OB_gaussian(grid,train,classTrain)
    Mk = semidist_classifier(grid,train,classTrain)
    
    # Test error
    errorIter = rep(0,n_methods)
    class = apply(test,1,mah)
    errorIter[1] = mean(abs(class-classTest))*100
    
    classOB = apply(test,1,OB)
    errorIter[2] = mean(abs(classOB-classTest))*100
    
    classMk = apply(test,1,Mk)
    errorIter[3] = mean(abs(classMk-classTest))*100
    
    # Knn classifiers
    require(fda.usc) #To charge it in the parallel loop
    dataf = fdata(train)
    clf3 = classif.knn(factor(c(rep(0,ntrain0),rep(1,ntrain1))),dataf,knn=3)
    classknn3 = predict.classif(clf3,fdata(test))
    errorIter[4] = mean(abs(as.numeric(as.vector(classknn3))-classTest))*100
    clf5 = classif.knn(factor(c(rep(0,ntrain0),rep(1,ntrain1))),dataf,knn=5)
    classknn5 = predict.classif(clf5,fdata(test))
    errorIter[5] = mean(abs(as.numeric(as.vector(classknn5))-classTest))*100
    
    errorIter #Return of the parallel loop
  }
  
  stopCluster(cl)
  
  # Bayes error
  num = sqrt(-(1-t)*log(1-t))
  bayes[j] = 0.5 - pnorm(num/sqrt(t*(1-t))) + pnorm(num/sqrt(t))
  if (t==1) {bayes[j]=0}
  bayes[j] = format(round(100*as.numeric(bayes[j]), digits=1), trim=1, nsmall=1) #Format
  
  # New line of the final LaTeX table
  errorMeans = format(round(rowMeans(error), digits=1), trim=1, nsmall=1)
  errorSds = format(round(apply(error,1,sd), digits=1), trim=1, nsmall=1)
  line = NULL
  for (method in 1:n_methods) {line = c(line, paste(errorMeans[method], " (", errorSds[method], ")"))}
  table = rbind(table, c(t,bayes[j],line))
  errorsT = rbind(errorsT,errorMeans) #Only for plot
}

# Plot the errors
plot(ts, errorsT[,1], ylim=c(0,100), pch=16)
points(ts, errorsT[,2], col="red", pch=6)
points(ts, errorsT[,3], col="orange", pch=7)
points(ts, errorsT[,4], col="pink", pch=17)
points(ts, errorsT[,5], col="blue", pch=18)
points(ts, bayes, col="green", pch=15)
legend("topleft", legend=c("M_a (RKHS)","OB","d^k","KNN3","KNN5","Bayes error"), col=c("black","red","orange","pink","blue","green"), pch=c(16,6,7,17,18,15))

# Print the LaTeX table
colnames(table, do.NULL = TRUE, prefix = "col")
colnames(table) <- c("t", "Bayes", "$M_\alpha$", "OB", "$d_{FM}^k$", "knn3", "knn5")
print(xtable(table,align=c("l",rep("c",n_methods+2)),caption="caption",label="Table:Bridge"), include.rownames = FALSE)



==> anc/2-2_Classification_basis.R <==
################################################################################
#################################################################################
# 2-1_Classification basis.R
#
# This file contains the code of the binary classification problem proposed in 
# Dai et al. (2017), exposed in Section 5.2. The results are printed as LaTeX 
# tables.
#
# Author: Beatriz Bueno-Larraz
# Date: 03-10-2017
#
# Notes: 
#   - "foreach" and "doParallel" libraries are required to run the parallel loop, 
#     and "xtable" library to present the results as LaTeX tables.
#   - "pracma" package is required in order to generate the data.
#   - "fda.usc" is loaded inside the parallel loop to execute knn.
#################################################################################
#################################################################################
rm(list=ls(all=TRUE))

library(foreach)
library(doParallel)
library(xtable)
source("OptimalBayes.R")
source("Mahalanobis.R")
source("Semidistance.R")


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# generateData
#
# It generates samples of the different scenarios exposed in Section 5.2 (equal
# or different mean and variance of the basis coefficients) with equal 
# probabilities (p=0.5).
#
# Input
#   grid: Sample grid of the data
#   n: Total sample size of both classes.
#   scenario (optional): Vales 1, 2 and 3 for scenarios A, B and C of the paper.
#   equalm (optional): If True, the means of the coefficients are equal.
#   equalsd (optional): If True, the variances of the coefficients are equal.
#   J (optional): Number of basis elements in the expansion.
#
# Return
#   X: Matrix whose rows are the trajectories of the processes.
#   Y: Vector of class labels (0 or 1).
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
generateData = function(grid,n,scenario=1,equalm=F,equalsd=F,J=50) {
  library(pracma)
  Nt = length(grid)
  
  # Basis functions
  fFourier = t(apply(as.matrix(2:J),1,function(i){sqrt(2)*((i%%2==0)*cos(2*pi*floor(i/2)*grid)+(i%%2==1)*sin(2*pi*floor(i/2)*grid))}))
  fFourier = rbind(rep(1,Nt),fFourier)
  
  X = Y = NULL
  for (i in 1:n) {
    class = as.numeric(rand()>=0.5) #Class of the trajectory with equal probabilities
    Y = c(Y,class)
    
    # Means and standard deviations
    m = rep(0,Nt) + (class==1)*(!equalm)*seq(0,1,length=Nt)
    sd <- function(j) {sqrt(((class==0) || ((class==1 && equalsd)))*exp(-j/3) + ((class==1)*(!equalsd))*exp(-j/2))}
    
    # Trajectories of the processes for different scenarios
    if (scenario==1) {As = apply(as.matrix(1:J), 1, function(j){rnorm(1,sd=sd(j))})}
    else if (scenario==2) {As = apply(as.matrix(1:J), 1, function(j){rexp(1,rate=1/sd(j))})}
    else {
      B = rchisq(1,df=30)/30
      As = apply(as.matrix(1:J), 1, function(j){rexp(1,rate=1/sd(j))/B})
    }
    X = rbind(X, m + t(as.matrix(As))%*%fFourier + rnorm(Nt,sd=sqrt(0.01)))
  }
  
  return(list(X=X,Y=Y))
}



#############################
## Main program
#############################
ns = c(550, 600) #Complete sample sizes
Nt = 51 #Grid size
grid = seq(0,1,length=Nt)

useCte = T #If True, the constant C exposed in Section 5.2 is used in the classifier
ptrains = c(0.091, 0.167) #Train proportions for the sample sizes

m = 500 #Number of replications of each experiment
table = NULL
n_methods = 5 #Number of tested classifiers


# For each of the three scenarios
for (esc in 1:3) {
  
  # For each sample size
  for (size in 1:2) {
    n = ns[size]
    ptrain = ptrains[size]
    
    # For each of the three combinations of mean and sd
    for (diff in 1:3) {
      
      # Repeat each expetiment (paralle loop)
      #setup parallel backend to use many processors
      cores = detectCores()
      cl <- makeCluster(cores[1]-1) #not to overload your computer
      registerDoParallel(cl)
      
      error <- foreach(iter=1:m, .combine=cbind) %dopar% {
        # Generate the data
        if (diff==1) {data = generateData(grid,n,scenario=esc,equalm=T)} #Same mean and different sd
        else if (diff==2) {data = generateData(grid,n,scenario=esc,equalsd=T)} #Different mean and same sd
        else {data = generateData(grid,n,scenario=esc)} #Different mean and sd
        data0 = data$X[data$Y==0,]
        data1 = data$X[data$Y==1,]
        
        n0 = sum(data$Y==0); n1 = sum(data$Y==1)
        ntrain0 = round(ptrain*n0); ntrain1 = round(ptrain*n1)
        ntest0 = n0-ntrain0; ntest1 = n1-ntrain1
        
        train = rbind(data0[1:ntrain0,],data1[1:ntrain1,])
        classTrain = c(rep(0,ntrain0),rep(1,ntrain1))
        test = rbind(data0[(ntrain0+1):n0,],data1[(ntrain1+1):n1,])
        classTest = c(rep(0,n0-ntrain0),rep(1,n1-ntrain1))
        
        # Train classifiers
        mah = mahalanobis_classifier(grid,train,classTrain,useCte)
        OB = OB_gaussian(grid,train,classTrain)
        Mk = semidist_classifier(grid,train,classTrain)
        
        # Test error
        errorIter = rep(0,n_methods)
        class = apply(test,1,mah)
        errorIter[1] = mean(abs(class-classTest))*100
        
        classOB = apply(test,1,OB)
        errorIter[2] = mean(abs(classOB-classTest))*100
        
        classMk = apply(test,1,Mk)
        errorIter[3] = mean(abs(classMk-classTest))*100
        
        # Knn classifiers
        require(fda.usc) #To charge it in the parallel loop
        dataf = fdata(train)
        clf3 = classif.knn(factor(c(rep(0,ntrain0),rep(1,ntrain1))),dataf,knn=3)
        classknn3 = predict.classif(clf3,fdata(test))
        errorIter[4] = mean(abs(as.numeric(as.vector(classknn3))-classTest))*100
        clf5 = classif.knn(factor(c(rep(0,ntrain0),rep(1,ntrain1))),dataf,knn=5)
        classknn5 = predict.classif(clf5,fdata(test))
        errorIter[5] = mean(abs(as.numeric(as.vector(classknn5))-classTest))*100
        
        errorIter #Return of the parallel loop
      }
      
      stopCluster(cl)
      
      # New line of the final LaTeX table
      errorMeans = format(round(rowMeans(error), digits=1), trim=1, nsmall=1)
      errorSds = format(round(apply(error,1,sd), digits=1), trim=1, nsmall=1)
      temp = NULL
      for (method in 1:n_methods) {temp = c(temp, paste(errorMeans[method], " (", errorSds[method], ")"))}
      line = c(if(diff==1){round(n*ptrain)} else {""}, if(diff==1){"same"} else {"diff"}, if(diff==2){"same"} else {"diff"}, temp)
      table = rbind(table, line)
    }
  }
}

# Print LaTex table
colnames(table, do.NULL = TRUE, prefix = "col")
colnames(table) <- c("n", "mean", "sd", "Mah.", "OB", "Mk", "knn3", "knn5")
print(xtable(table,align=c(rep("l",4),rep("c",n_methods)),caption="caption",label="Table:Basis"), include.rownames = FALSE)



==> anc/Mahalanobis.R <==
################################################################################
#################################################################################
# Mahalanobis.R
#
# This file contains the code of Mahalanobis implementations proposed in the
# manuscript and used for the experiments of Sections 5.1 and 5.2.
#
# Author: Beatriz Bueno-Larraz
# Date: 03-10-2017
#
# Notes: 
#   - pracma library is required
#   - robustbase is required for the outlier-detection function
#
#################################################################################
#################################################################################

library(pracma)

# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# mahalanobis_dist
#
# Auxiliary function that computes the proposed distance (Proposition 1.b of 
# the manuscript) for a given curve and a given value alpha.
#
# Input
#   grid: Grid in [0,1] in which the curves are sampled
#   curve: Discretized curve for which the semi-distance is computed
#   alpha: Smoothing parameter
#   mx: Sample mean of the curves
#   ev: Sample eigenvalues of the covariance operator
#   ef: Sample eigenfunctions (with norm 1) of the covariance operator
#
# Return
#   Estimated distance for the given curve
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
mahalanobis_dist <- function(grid,curve,alpha,mx,ev,ef){
  return(sum(sapply(1:length(ev), function(i){ev[i]*trapz(grid,((curve-mx)*ef[,i]))^2/(ev[i]+alpha)^2})))
}


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# mahalanobis_classifier
#
# It computes the Mahalanobis classifier proposed in the manuscript, fixing the
# smoothing parameter alpha by 10-folds cross-validation.
#
# Input
#   grid: Grid in [0,1] in which the curves are sampled
#   x: Data matrix of train samples, one row for each curve
#   y: Binary label (0,1) to indicate the class of the samples
#
# Return
#   classifier: Classifier function that takes a curve and return its predicted
#     label (0 or 1)
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
mahalanobis_classifier <- function(grid,x,y,useCte=T) {
  require(pracma)
  n = nrow(x) #sample size
  Nt = ncol(x) #grid size
  xT0 = x[which(y==0),]; xT1 = x[which(y==1),]
  n0 = nrow(xT0); n1 = nrow(xT1)
  alphas=seq(0.0001,0.1,length=20) #range for the smoothing parameter
  
  #Select alpha by cross-validation
  kval = 10 #number of folds
  folds0 = cut(seq(1,n0),breaks=kval,labels=FALSE); folds1 = cut(seq(1,n1),breaks=kval,labels=FALSE)
  errorAlphas = rep(0,length(alphas))
  for (k in 1:kval) {
    # Train and test for validation
    testInd0 = which(folds0==k,arr.ind=TRUE); testInd1 = which(folds1==k,arr.ind=TRUE)
    x0 = xT0[-testInd0,]; x1 = xT1[-testInd1,]
    test = rbind(xT0[testInd0,], xT1[testInd1,])
    classReal = c(rep(0,length(testInd0)),rep(1,length(testInd1)))
    
    sigma0 = cov(x0); sigma1 = cov(x1)
    desc0 = eigen(sigma0,TRUE); desc1 = eigen(sigma1,TRUE)
    m0 = colMeans(x0); m1 = colMeans(x1)
    
    for (a in 1:length(alphas)) {
      alpha = alphas[a]
      dists0 = apply(test,1,function(curve) {mahalanobis_dist(grid,curve,alpha,m0,desc0$values/Nt,sqrt(Nt)*desc0$vectors)})
      dists1 = apply(test,1,function(curve) {mahalanobis_dist(grid,curve,alpha,m1,desc1$values/Nt,sqrt(Nt)*desc1$vectors)})
      
      if (useCte) {
        cte = log(prod(desc1$values[1:10])/prod(desc0$values[1:10]))
        class = as.numeric((dists0-dists1)>cte)
      } else {
        class = apply(rbind(dists0,dists1),2,which.min) - 1
      }
      errorAlphas[a] = errorAlphas[a] + mean(abs(class-classReal))
    }
  }
  
  # Complete classifier for optimal alpha
  alpha = alphas[which.min(errorAlphas)]
  sigma0 = cov(xT0); sigma1 = cov(xT1)
  desc0 = eigen(sigma0,TRUE); desc1 = eigen(sigma1,TRUE)
  m0 = colMeans(xT0); m1 = colMeans(xT1)

  classifier <- function(curve) {
    dist0 = mahalanobis_dist(grid,curve,alpha,m0,desc0$values/Nt,sqrt(Nt)*desc0$vectors)
    dist1 = mahalanobis_dist(grid,curve,alpha,m1,desc1$values/Nt,sqrt(Nt)*desc1$vectors)
    if (useCte) {
      cte = log(prod(desc1$values[1:10])/prod(desc0$values[1:10]))
      class = as.numeric((dist0-dist1)>cte)
    } else {
      class = apply(rbind(dist0,dist1),2,which.min) - 1
    }
    return(class)
  }
  
  return(classifier)
}



# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# adjust_alhpa
#
# It computes the alpha value used for the boxplots of the Berkely growth sets.
# The parameter is choosen to reduce the Kullback-Leibler divergence between the
# empirical and theoretical distributions.
#
# Input
#   grid: Grid in [0,1] in which the curves are sampled
#   x: Data matrix of train samples, one row for each curve
#   ev: Sample eigenvalues of the covariance operator
#   ef: Sample eigenfunctions (with norm 1) of the covariance operator
#
# Return
#   Optimal value alpha
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
adjust_alhpa <- function(grid,x,ev,ef) {
  Nt = ncol(x) #grid size
  alphas = seq(0.0001,0.1,length=10) #range for the smoothing parameter
  m = 3 #number of repetitions of the expriment (to stabilize the result)
  
  alphamin = min = Inf
  for (a in alphas) {
    error = 0
    for (time in 1:m) {
      # Simulate theoretical distribution of depths
      ndist = 500 #number of samples drawn from the theoretical distribution
      k = round(min(nrow(x),ncol(x))/2) #Limit of the series
      Y = matrix(rchisq(ndist*k,1),k,ndist)
      distsreal = (ev[1:k]^2/(ev[1:k]+a)^2)%*%Y
      depthsreal = 1/(1+distsreal)
      
      # Compute the sample distances
      ftemp <- function(curve) {mahalanobis_dist(grid,curve,a,colMeans(x),ev,ef)}
      dists = apply(x,1,ftemp)
      depths = 1/(1+dists)
      
      # Estimate both density functions
      nd = 100
      densreal = density(depthsreal,kernel="gaussian",from=0,to=1,n=nd)$y
      dens = density(depths,kernel="gaussian",from=0,to=1,n=nd)$y
      
      # Compute the KL-divergence
      error = error + KLD(dens,densreal)$mean.sum.KLD/m
    }
    if (error < min) {
      min = error
      alphamin = a
    }
  }
  
  return(alphamin)
}


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# mahalanobis_outliers
#
# It computes the eigenvalues for both problems in Section 5.1.
#
# Input
#   x: Data matrix of train samples, one row for each curve
#   grid: Grid in [0,1] in which the curves are sampled
#   a: alpha smoothing parameter. If a<=0, it is estimated with the previous 
#     function "adjust_alhpa"
#
# Return
#   Indexes (rows in x) of the curves marked as outliers
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
mahalanobis_outliers <- function(x,grid,a=0) {
  require(robustbase) #to use a robust estimator of the covariance matrix
  
  Nt = ncol(x)
  sigma = array(0,c(Nt,Nt))
  # Robust estimator of the covariance matrix (if it throws a warning, the standard estimator is used)
  tt <- tryCatch( for (i in 1:5) { sigma = sigma + covMcd(x)$cov/5 } ,error=function(e) e, warning=function(w) w)
  if(is(tt,"warning")) { 
    print("Robust method for the covariance matrix return warning. Classical covariance matrix computed.")
    sigma = cov(x) 
  }
  
  # Eigenvalues and eigenfunctions
  desc = eigen(sigma,TRUE)
  eigenv = desc$values/Nt
  eigenf = sqrt(Nt)*desc$vectors
  
  # If alpha is not given, it is automatically adjusted
  if (a<=0) {a = adjust_alhpa(grid,x,eigenv,eigenf)}

  # Compute the sample depths
  ftemp <- function(curve) {mahalanobis_dist(grid,curve,a,colMeans(x),eigenv,eigenf)}
  dists = apply(x,1,ftemp)
  
  # Simulate the theoretical distribution
  ndist = 2000 #number of replications drawn from the theoretical distribution
  k = round(min(nrow(x),Nt)/2) #number of addends of the series that defines the distance
  distsreal = (eigenv[1:k]^2/(eigenv[1:k]+a)^2)%*%matrix(rchisq(ndist*k,1),k,ndist)
  limitd = sort(distsreal)[0.95*ndist] #cut point to define the outliers
  
  # Return the index of the outliers
  return(as.numeric(which(dists>limitd)))
}




==> anc/OptimalBayes.R <==
################################################################################
#################################################################################
# OptimalBayes.R
#
# This file contains the code of the Optimal Bayes classifier proposed in 
# Dai et al. (2017) and used for the experiments of Section 5.2.
#
# Author: Beatriz Bueno-Larraz
# Date: 03-10-2017
#
#################################################################################
#################################################################################

# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# OB_gaussian
#
# It computes the classifier function described in Dai et al. (2017)
#
# Input
#   grid: Grid in [0,1] in which the curves are sampled
#   x: Data matrix of train samples, one row for each curve
#   y: Binary label (0,1) to indicate the class of the samples
#
# Return
#   classifier: Classifier function that takes a curve and return its predicted
#     label (0 or 1)
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
OB_gaussian <- function(grid,x,y) {
  n = nrow(x)
  Nt = ncol(x)
  xT0 = x[which(y==0),]; xT1 = x[which(y==1),]
  n0 = nrow(xT0); n1 = nrow(xT1)
  
  #Cross-validation for J
  kval = 10
  folds0 = cut(seq(1,n0),breaks=kval,labels=FALSE); folds1 = cut(seq(1,n1),breaks=kval,labels=FALSE)
  errorJ = rep(0,Nt)
  for (k in 1:kval) {
    # Train and test for validation
    testInd0 = which(folds0==k,arr.ind=TRUE); testInd1 = which(folds1==k,arr.ind=TRUE)
    x0 = xT0[-testInd0,]; x1 = xT1[-testInd1,]
    test = rbind(xT0[testInd0,], xT1[testInd1,])
    classReal = c(rep(0,length(testInd0)),rep(1,length(testInd1)))
    nCV = nrow(x0) + nrow(x1)
    
    # Covariances and decompositions
    G = cov(x0)*nrow(x0)/nCV + cov(x1)*nrow(x1)/nCV
    phis = sqrt(Nt)*eigen(G,TRUE)$vectors #By columns
    coefs0 = t(apply(x0,1,function(curve){sapply(1:Nt,function(i){trapz(grid,curve*phis[,i])})}))
    coefs1 = t(apply(x1,1,function(curve){sapply(1:Nt,function(i){trapz(grid,curve*phis[,i])})}))
    coefsTest = t(apply(test,1,function(curve){sapply(1:Nt,function(i){trapz(grid,curve*phis[,i])})}))

    # For each J = 2, ..., Nt (vector dimensions do not work for J=1)
    for (J in 2:Nt) {
      xi0 = coefs0[,1:J]
      xi1 = coefs1[,1:J]
      mu0 = colMeans(xi0); mu1 = colMeans(xi1)
      lambda0 = apply(xi0,2,sd) 
      lambda1 = apply(xi1,2,sd) 
      
      # Classification error
      class = apply(coefsTest[,1:J], 1, function(coef) {
        logtemp <- function(j) {log(dnorm(coef[j],mu1[j],lambda1[j]))-log(dnorm(coef[j],mu0[j],lambda0[j]))}
        return(1*((log(nrow(x1)/nrow(x0)) + sum(sapply(1:J,logtemp)))>1))
      })
      if (anyNA(class)) {
        errorJ[J:Nt] = Inf
        break
      } else {
        errorJ[J] = errorJ[J] + mean(abs(class-classReal))
      }
    }
  }

  # Complete classifier for optimal J
  J = which.min(errorJ[2:Nt])+1 #Value J=1 is not allowed
  
  x0 = xT0; x1 = xT1
  G = cov(x0)*n0/n + cov(x1)*n1/n
  phis = sqrt(Nt)*eigen(G,TRUE)$vectors #By columns

  xi0 = t(apply(x0,1,function(curve){sapply(1:J,function(i){trapz(grid,curve*phis[,i])})}))
  xi1 = t(apply(x1,1,function(curve){sapply(1:J,function(i){trapz(grid,curve*phis[,i])})}))
  m0 = colMeans(xi0); m1 = colMeans(xi1)
  lambda0 = apply(xi0,2,sd) 
  lambda1 = apply(xi1,2,sd) 
  
  #Classifier
  classifier <- function(curve) {
    coef = sapply(1:J,function(i){trapz(grid,curve*phis[,i])})
    logtemp <- function(j) {log(dnorm(coef[j],mu1[j],lambda1[j]))-log(dnorm(coef[j],mu0[j],lambda0[j]))}
    class = 1*((log(n1/n0) + sum(sapply(1:J,logtemp)))>1) 
    if (is.na(class)) { class = 0 }
    return(class)
  }
  
  return(classifier)
}

==> anc/Semidistance.R <==
################################################################################
#################################################################################
# Semidistance.R
#
# This file contains the code of Mahalanobis-type classifier proposed in 
# Galeano et al. (2015) and used for the experiments of Section 5.2.
#
# Author: Beatriz Bueno-Larraz
# Date: 03-10-2017
#
# Notes: 
#   - pracma library is required
#
#################################################################################
#################################################################################

# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# semidits_sum
#
# Auxiliary function that computes the semi-distance proposed in Galeano et al.   
# (2015) (Equation (17) of the manuscript) for a given curve and J addends in the 
# sum.
#
# Input
#   grid: Grid in [0,1] in which the curves are sampled
#   curve: Discretized curve for which the semi-distance is computed
#   J: Number of addends in the sum
#   mx: Sample mean of the curves
#   ev: Sample eigenvalues of the covariance operator
#   ef: Sample eigenfunctions (with norm 1) of the covariance operator
#
# Return
#   Estimated semidistance for the given curve
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
semidist_sum <- function(grid,curve,J,mx,ev,ef){
  # Some very small eigenvalues (e-16) are negative because of numerical errors
  ev = abs(ev)
  return(sqrt(sum(sapply(1:J, function(i){trapz(grid,((curve-mx)*ef[,i]))^2/ev[i]}))))
}


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# semidist_classifier
#
# It computes the Mahalanobis-type classifier proposed in Galeano et al. (2015)
# fixing the number of addends in the sum by 10-folds cross-validation.
#
# Input
#   grid: Grid in [0,1] in which the curves are sampled
#   x: Data matrix of train samples, one row for each curve
#   y: Binary label (0,1) to indicate the class of the samples
#
# Return
#   classifier: Classifier function that takes a curve and return its predicted
#     label (0 or 1)
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
semidist_classifier <- function(grid,x,y) {
  require(pracma)
  n = nrow(x) #sample size
  Nt = ncol(x) #grid size
  xT0 = x[which(y==0),]; xT1 = x[which(y==1),]
  n0 = nrow(xT0); n1 = nrow(xT1)
  
  #Select the number of addends by cross-validation
  kval = 10 #number of folds
  folds0 = cut(seq(1,n0),breaks=kval,labels=FALSE); folds1 = cut(seq(1,n1),breaks=kval,labels=FALSE)
  errorOrd = rep(0,Nt)
  for (k in 1:kval) {
    # Train and test for validation
    testInd0 = which(folds0==k,arr.ind=TRUE); testInd1 = which(folds1==k,arr.ind=TRUE)
    x0 = xT0[-testInd0,]; x1 = xT1[-testInd1,]
    test = rbind(xT0[testInd0,], xT1[testInd1,])
    classReal = c(rep(0,length(testInd0)),rep(1,length(testInd1)))
    
    sigma0 = cov(x0); sigma1 = cov(x1)
    desc0 = eigen(sigma0,TRUE); desc1 = eigen(sigma1,TRUE)
    m0 = colMeans(x0); m1 = colMeans(x1)
    
    # Compute the error for each possible number of addends in the sum
    for (J in 1:Nt) {
      if (desc0$values[J]>0 && desc1$values[J]>0) {
        dists0 = apply(test,1,function(curve) {semidist_sum(grid,curve,J,m0,desc0$values/Nt,sqrt(Nt)*desc0$vectors)})
        dists1 = apply(test,1,function(curve) {semidist_sum(grid,curve,J,m1,desc1$values/Nt,sqrt(Nt)*desc1$vectors)})
        
        class = apply(rbind(dists0,dists1),2,which.min) - 1
        errorOrd[J] = errorOrd[J] + mean(abs(class-classReal))
      } else {
        # For large values of J the estimated eigenvalues are merely the machine epsilon (e-16)
        errorOrd[J] = Inf
      }
    }
  }

  # Complete classifier for optimal number of addends
  J = which.min(errorOrd) #optimal value
  desc0 = eigen(cov(xT0),TRUE); desc1 = eigen(cov(xT1),TRUE)
  m0 = colMeans(xT0); m1 = colMeans(xT1)
  
  classifier <- function(curve) {
    dist0 = semidist_sum(grid,curve,J,m0,desc0$values/Nt,sqrt(Nt)*desc0$vectors)
    dist1 = semidist_sum(grid,curve,J,m1,desc1$values/Nt,sqrt(Nt)*desc1$vectors)
    class = apply(rbind(dist0,dist1),2,which.min) - 1
    return(class)
  }
  
  return(classifier)
}
